Dispersive Analysis of $B\to K^{(*)}$ and $B_s\to \phi$ Form Factors

We perform the first simultaneous dispersive analysis of the $B\to K$, $B\to K^*$, and $B_s\to \phi$ form factors. By means of an improved parametrization, we take into account the form factors' below-threshold branch cuts arising from on-shell $\bar{B}_s \pi^0$ and $\bar{B}_s \pi^0 \pi^0$ states, which so far have been ignored in the literature. In this way, we eliminate a source of hard-to-quantify systematic uncertainties. We provide machine-readable files to obtain the full set of the $\bar{B}\to \bar{K}^{(*)}$ and $\bar{B}_s\to \phi$ form factors in and beyond the entire semileptonic phase space.

==> anc/BSZ-parameters-N2.yaml <==
'B->K::FormFactors[parametric,BSZ]@GRvDV:2023A':
    type: MultivariateGaussian(Covariance)
    observables:
      [ 'B->K::alpha^f+_0@BSZ2015', 'B->K::alpha^f+_1@BSZ2015', 'B->K::alpha^f+_2@BSZ2015',
                                    'B->K::alpha^f0_1@BSZ2015', 'B->K::alpha^f0_2@BSZ2015',
        'B->K::alpha^fT_0@BSZ2015', 'B->K::alpha^fT_1@BSZ2015', 'B->K::alpha^fT_2@BSZ2015' ]
    kinematics:
      [ {}, {}, {}, {}, {}, {}, {}, {} ]
    options:
      [ {}, {}, {}, {}, {}, {}, {}, {} ]
    means:
      [ 0.33196382, -0.96403506, -0.30273752,
                     0.33478906,  0.00372445,
        0.32361471, -1.02911783, -0.39954681 ]
    covariance:
      - [ 1.06227450e-04, 5.60397216e-04, 5.72589000e-04, 7.40688899e-04, 1.25032299e-03, 9.14505970e-05, 5.01501004e-04, 4.99544851e-04 ]
      - [ 5.60397216e-04, 4.44949117e-03, 4.46191768e-03, 4.56924624e-03, 8.09429203e-03, 4.86905884e-04, 4.20585066e-03, 4.34304287e-03 ]
      - [ 5.72589000e-04, 4.46191768e-03, 8.07469575e-03, 4.63405024e-03, 9.13816900e-03, 4.40491538e-04, 3.25180929e-03, 4.89351044e-03 ]
      - [ 7.40688899e-04, 4.56924624e-03, 4.63405024e-03, 6.01051739e-03, 1.09627971e-02, 6.44171154e-04, 4.35397812e-03, 4.36955441e-03 ]
      - [ 1.25032299e-03, 8.09429203e-03, 9.13816900e-03, 1.09627971e-02, 2.14770010e-02, 1.06437589e-03, 7.45692121e-03, 8.14256293e-03 ]
      - [ 9.14505970e-05, 4.86905884e-04, 4.40491538e-04, 6.44171154e-04, 1.06437589e-03, 4.63910599e-04, 3.38583152e-03, 5.86408025e-03 ]
      - [ 5.01501004e-04, 4.20585066e-03, 3.25180929e-03, 4.35397812e-03, 7.45692121e-03, 3.38583152e-03, 3.04321443e-02, 5.60104873e-02 ]
      - [ 4.99544851e-04, 4.34304287e-03, 4.89351044e-03, 4.36955441e-03, 8.14256293e-03, 5.86408025e-03, 5.60104873e-02, 1.18254612e-01 ]


'B_s->phi::FormFactors[parametric,BSZ]@GRvDV:2023A':
    type: MultivariateGaussian(Covariance)
    observables:
      [ 'B_s->phi::alpha^A0_0@BSZ2015',  'B_s->phi::alpha^A0_1@BSZ2015',  'B_s->phi::alpha^A0_2@BSZ2015',
        'B_s->phi::alpha^A1_0@BSZ2015',  'B_s->phi::alpha^A1_1@BSZ2015',  'B_s->phi::alpha^A1_2@BSZ2015',
                                         'B_s->phi::alpha^A12_1@BSZ2015', 'B_s->phi::alpha^A12_2@BSZ2015',
        'B_s->phi::alpha^V_0@BSZ2015',   'B_s->phi::alpha^V_1@BSZ2015',   'B_s->phi::alpha^V_2@BSZ2015',
        'B_s->phi::alpha^T1_0@BSZ2015',  'B_s->phi::alpha^T1_1@BSZ2015',  'B_s->phi::alpha^T1_2@BSZ2015',
                                         'B_s->phi::alpha^T2_1@BSZ2015',  'B_s->phi::alpha^T2_2@BSZ2015',
        'B_s->phi::alpha^T23_0@BSZ2015', 'B_s->phi::alpha^T23_1@BSZ2015', 'B_s->phi::alpha^T23_2@BSZ2015']
    kinematics:
      [ {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {} ]
    options:
      [ {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {} ]
    means:
      [ 0.38000311, -1.27092227,  2.75074752,
        0.30467219,  0.47300921,  1.96851627,
                     0.32277817, -0.64655359,
        0.37782957, -0.89784964,  3.89603141,
        0.33630568, -0.76226543,  0.99707755,
                     0.74223041,  2.00139229,
        0.63570005,  1.1784008 ,  1.79990344 ]
    covariance:
      - [  1.68849787e-03, -3.39958632e-03, -1.06442485e-01,  8.50106656e-04,  5.44263291e-03, -2.76869399e-03,  1.38665440e-02,  4.44617010e-02,  8.18482353e-04,  1.23530687e-03, -3.23551338e-02,  6.12111410e-04,  1.71434162e-03, -1.82461508e-02,  5.03525707e-03,  5.58096791e-03,  8.14028872e-04,  5.81869360e-03,  1.65156079e-03 ]
      - [ -3.39958632e-03,  1.54954188e-01,  1.18342920e+00,  6.87285582e-04,  6.74684255e-03,  1.39727184e-02, -1.82067280e-02, -2.39065685e-02,  2.30384459e-03,  2.96344599e-03, -9.08340713e-02,  1.68554228e-03,  4.67482612e-03, -5.52005435e-02,  1.28360816e-02,  2.62667058e-03,  1.74312694e-03,  1.74665371e-02,  3.70651328e-02 ]
      - [ -1.06442485e-01,  1.18342920e+00,  1.44298910e+01, -3.61850587e-02, -2.22799361e-01,  2.15089308e-01, -8.22393443e-01, -2.42967783e+00, -2.29860779e-02, -3.64678564e-02,  9.40176164e-01, -1.78474401e-02, -4.59279247e-02,  5.20855447e-01, -1.46016694e-01, -1.93086410e-01, -2.62645603e-02, -1.50564265e-01,  2.10949001e-01 ]
      - [  8.50106656e-04,  6.87285582e-04, -3.61850587e-02,  1.04210250e-03,  5.02057769e-03, -1.50507863e-02,  7.46875844e-03,  2.58364929e-02,  1.14678374e-03,  2.05128240e-03, -4.18743221e-02,  8.80902540e-04,  2.45121921e-03, -2.60406953e-02,  7.19595012e-03,  7.48224147e-03,  1.02064147e-03,  7.77805397e-03,  5.47817878e-03 ]
      - [  5.44263291e-03,  6.74684255e-03, -2.22799361e-01,  5.02057769e-03,  8.69952335e-02,  3.50416641e-01,  9.03363229e-02,  4.52564198e-01,  7.35612956e-03,  1.33125737e-02, -2.68052497e-01,  5.59954686e-03,  1.57999857e-02, -1.61302239e-01,  4.52974100e-02,  4.60316274e-02,  6.72118875e-03,  5.17770376e-02,  3.32956139e-02 ]
      - [ -2.76869399e-03,  1.39727184e-02,  2.15089308e-01, -1.50507863e-02,  3.50416641e-01,  3.33548290e+00,  2.69542636e-01,  1.92211798e+00, -3.63417777e-03, -6.38785635e-03,  1.24364913e-01, -3.22232882e-03, -5.43798620e-03,  1.38428206e-01, -2.92276012e-02, -3.69783441e-02, -2.28735221e-03, -9.20636905e-03,  3.94191113e-07 ]
      - [  1.38665440e-02, -1.82067280e-02, -8.22393443e-01,  7.46875844e-03,  9.03363229e-02,  2.69542636e-01,  3.00067145e-01,  1.63053454e+00,  7.89251106e-03,  9.04563695e-03, -3.30584955e-01,  5.77648848e-03,  1.67621658e-02, -1.65010263e-01,  5.07183237e-02,  7.49901604e-02,  7.55854757e-03,  5.80569253e-02,  3.29821484e-02 ]
      - [  4.44617010e-02, -2.39065685e-02, -2.42967783e+00,  2.58364929e-02,  4.52564198e-01,  1.92211798e+00,  1.63053454e+00,  9.88291405e+00,  2.94736699e-02,  2.41218184e-02, -1.29531146e+00,  2.13013899e-02,  6.31310047e-02, -5.93215221e-01,  1.93030453e-01,  3.17836821e-01,  2.72909796e-02,  2.23927606e-01,  1.89530469e-01 ]
      - [  8.18482353e-04,  2.30384459e-03, -2.29860779e-02,  1.14678374e-03,  7.35612956e-03, -3.63417777e-03,  7.89251106e-03,  2.94736699e-02,  2.57039389e-03, -2.76894441e-03, -1.45701401e-01,  1.23092515e-03,  3.34227238e-03, -3.64287294e-02,  1.02075229e-02,  1.15318633e-02,  1.43347744e-03,  1.07548813e-02,  6.20591657e-03 ]
      - [  1.23530687e-03,  2.96344599e-03, -3.64678564e-02,  2.05128240e-03,  1.33125737e-02, -6.38785635e-03,  9.04563695e-03,  2.41218184e-02, -2.76894441e-03,  1.46798307e-01,  1.09371881e+00,  2.06306670e-03,  6.49611844e-03, -5.73267575e-02,  1.55154583e-02,  8.63488423e-03,  2.29565537e-03,  1.52584930e-02,  6.61149130e-03 ]
      - [ -3.23551338e-02, -9.08340713e-02,  9.40176164e-01, -4.18743221e-02, -2.68052497e-01,  1.24364913e-01, -3.30584955e-01, -1.29531146e+00, -1.45701401e-01,  1.09371881e+00,  1.61509308e+01, -4.56503707e-02, -1.17415340e-01,  1.40053479e+00, -3.91411569e-01, -5.14476180e-01, -5.40181874e-02, -4.12856423e-01, -2.43986657e-01 ]
      - [  6.12111410e-04,  1.68554228e-03, -1.78474401e-02,  8.80902540e-04,  5.59954686e-03, -3.22232882e-03,  5.77648848e-03,  2.13013899e-02,  1.23092515e-03,  2.06306670e-03, -4.56503707e-02,  1.26762598e-03,  6.66617747e-04, -5.72456810e-02,  7.34178445e-03, -9.95152417e-03,  1.06918871e-03,  8.51895481e-03,  9.41615593e-03 ]
      - [  1.71434162e-03,  4.67482612e-03, -4.59279247e-02,  2.45121921e-03,  1.57999857e-02, -5.43798620e-03,  1.67621658e-02,  6.31310047e-02,  3.34227238e-03,  6.49611844e-03, -1.17415340e-01,  6.66617747e-04,  1.03128239e-01,  6.43801468e-01,  2.24736741e-02,  1.23479184e-01,  3.51304772e-03,  2.66841449e-02,  6.43137380e-03 ]
      - [ -1.82461508e-02, -5.52005435e-02,  5.20855447e-01, -2.60406953e-02, -1.61302239e-01,  1.38428206e-01, -1.65010263e-01, -5.93215221e-01, -3.64287294e-02, -5.73267575e-02,  1.40053479e+00, -5.72456810e-02,  6.43801468e-01,  7.92188399e+00, -2.04915722e-01,  1.34738655e+00, -2.84784064e-02, -2.40445913e-01, -4.36887399e-01 ]
      - [  5.03525707e-03,  1.28360816e-02, -1.46016694e-01,  7.19595012e-03,  4.52974100e-02, -2.92276012e-02,  5.07183237e-02,  1.93030453e-01,  1.02075229e-02,  1.55154583e-02, -3.91411569e-01,  7.34178445e-03,  2.24736741e-02, -2.04915722e-01,  1.79599906e-01,  8.73231740e-01,  9.07760327e-03,  6.67147735e-02,  1.79871007e-02 ]
      - [  5.58096791e-03,  2.62667058e-03, -1.93086410e-01,  7.48224147e-03,  4.60316274e-02, -3.69783441e-02,  7.49901604e-02,  3.17836821e-01,  1.15318633e-02,  8.63488423e-03, -5.14476180e-01, -9.95152417e-03,  1.23479184e-01,  1.34738655e+00,  8.73231740e-01,  6.63769052e+00,  1.19182002e-02,  5.32735311e-02, -4.52130094e-01 ]
      - [  8.14028872e-04,  1.74312694e-03, -2.62645603e-02,  1.02064147e-03,  6.72118875e-03, -2.28735221e-03,  7.55854757e-03,  2.72909796e-02,  1.43347744e-03,  2.29565537e-03, -5.40181874e-02,  1.06918871e-03,  3.51304772e-03, -2.84784064e-02,  9.07760327e-03,  1.19182002e-02,  3.30516611e-03,  8.36210747e-03, -9.92690528e-02 ]
      - [  5.81869360e-03,  1.74665371e-02, -1.50564265e-01,  7.77805397e-03,  5.17770376e-02, -9.20636905e-03,  5.80569253e-02,  2.23927606e-01,  1.07548813e-02,  1.52584930e-02, -4.12856423e-01,  8.51895481e-03,  2.66841449e-02, -2.40445913e-01,  6.67147735e-02,  5.32735311e-02,  8.36210747e-03,  4.86267188e-01,  2.92018543e+00 ]
      - [  1.65156079e-03,  3.70651328e-02,  2.10949001e-01,  5.47817878e-03,  3.32956139e-02,  3.94191113e-07,  3.29821484e-02,  1.89530469e-01,  6.20591657e-03,  6.61149130e-03, -2.43986657e-01,  9.41615593e-03,  6.43137380e-03, -4.36887399e-01,  1.79871007e-02, -4.52130094e-01, -9.92690528e-02,  2.92018543e+00,  2.53854683e+01 ]


'B->K^*::FormFactors[parametric,BSZ]@GRvDV:2023A':
    type: MultivariateGaussian(Covariance)
    observables:
      [ 'B->K^*::alpha^A0_0@BSZ2015',  'B->K^*::alpha^A0_1@BSZ2015',  'B->K^*::alpha^A0_2@BSZ2015',
        'B->K^*::alpha^A1_0@BSZ2015',  'B->K^*::alpha^A1_1@BSZ2015',  'B->K^*::alpha^A1_2@BSZ2015',
                                       'B->K^*::alpha^A12_1@BSZ2015', 'B->K^*::alpha^A12_2@BSZ2015',
        'B->K^*::alpha^V_0@BSZ2015',   'B->K^*::alpha^V_1@BSZ2015',   'B->K^*::alpha^V_2@BSZ2015',
        'B->K^*::alpha^T1_0@BSZ2015',  'B->K^*::alpha^T1_1@BSZ2015',  'B->K^*::alpha^T1_2@BSZ2015',
                                       'B->K^*::alpha^T2_1@BSZ2015',  'B->K^*::alpha^T2_2@BSZ2015',
        'B->K^*::alpha^T23_0@BSZ2015', 'B->K^*::alpha^T23_1@BSZ2015', 'B->K^*::alpha^T23_2@BSZ2015']
    kinematics:
      [ {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {} ]
    options:
      [ {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {} ]
    means:
      [ 0.34213768, -1.14740932,  2.37275841,
        0.28926565,  0.45994786,  1.22417351,
                     0.5511594 ,  0.57813167,
        0.36280141, -1.08931588,  2.80292123,
        0.31924221, -0.96188597,  2.09305925,
                     0.59323779,  1.6795425 ,
        0.62123502,  0.97330702,  1.82128227 ]
    covariance:
      - [ 7.04335096e-04,  3.02586340e-04, -1.97247218e-02,  2.91887697e-04,  1.07377699e-03, -5.52058107e-04,  4.50822372e-03,  1.08166688e-02,  2.57685509e-04, -4.46661067e-04, -3.18699997e-03,  2.04515093e-04, -5.02673466e-05, -3.30642711e-03,  9.75176889e-04,  7.59583987e-04,  3.40224655e-04,  1.25634038e-03, -1.68277465e-03 ]
      - [ 3.02586340e-04,  3.92338350e-02,  1.27772176e-01, -3.86687657e-05,  4.55751871e-03,  2.83219171e-03,  1.65903167e-02,  7.53963733e-02, -3.35194806e-04,  4.06907283e-03, -3.36073947e-02, -1.89503848e-04,  1.59414076e-04,  5.70016999e-03, -7.52654052e-04, -4.07731261e-04, -4.56100677e-04, -1.13851602e-03,  6.65588206e-03 ]
      - [-1.97247218e-02,  1.27772176e-01,  3.17107088e+00, -3.46322226e-03, -2.35679137e-02,  1.63431068e-01, -1.18364854e-01,  7.28720833e-02, -1.24221506e-03, -2.80426757e-02,  3.41138318e-01, -1.19244629e-03,  7.25569789e-04,  1.97007388e-02, -4.82409049e-03, -1.84260659e-02, -6.38760406e-03, -1.92905646e-02,  1.15171186e-01 ]
      - [ 2.91887697e-04, -3.86687657e-05, -3.46322226e-03,  3.68436303e-04,  1.19093695e-03, -3.33266091e-03,  1.66398713e-03,  4.90951987e-03,  4.34204053e-04, -2.73332528e-04, -1.14693704e-02,  3.36548431e-04,  2.81164250e-05, -6.01831055e-03,  1.73323967e-03,  1.50018005e-03,  4.14383967e-04,  1.66220159e-03,  5.73757594e-04 ]
      - [ 1.07377699e-03,  4.55751871e-03, -2.35679137e-02,  1.19093695e-03,  1.67466473e-02,  5.22125234e-02,  2.48547171e-02,  1.33990137e-01,  1.71780287e-03,  1.64240802e-03, -7.70080200e-02,  1.35213313e-03,  4.88391912e-04, -2.22321270e-02,  7.26133560e-03,  7.95207099e-03,  1.67051200e-03,  6.87476758e-03,  3.47997374e-03 ]
      - [-5.52058107e-04,  2.83219171e-03,  1.63431068e-01, -3.33266091e-03,  5.22125234e-02,  5.50458371e-01,  7.59477923e-02,  5.84531632e-01, -1.55110003e-03, -7.07774055e-03,  1.31937586e-01, -1.32612899e-03,  9.44230021e-05,  3.51951924e-02, -6.22346685e-03,  3.76281474e-03, -1.22114704e-03, -5.25200986e-03,  6.04872633e-04 ]
      - [ 4.50822372e-03,  1.65903167e-02, -1.18364854e-01,  1.66398713e-03,  2.48547171e-02,  7.59477923e-02,  1.15849525e-01,  6.42415595e-01,  1.37645650e-03,  2.28025782e-03, -8.26787480e-02,  1.11148807e-03,  1.78678462e-04, -1.16786589e-02,  5.79332367e-03,  5.70431735e-03,  1.83414360e-03,  6.30676349e-03, -1.71950383e-02 ]
      - [ 1.08166688e-02,  7.53963733e-02,  7.28720833e-02,  4.90951987e-03,  1.33990137e-01,  5.84531632e-01,  6.42415595e-01,  4.23875514e+00,  4.81766899e-03,  7.48473947e-03, -3.19441182e-01,  3.65061433e-03,  9.90804070e-04, -2.36918236e-02,  2.15202847e-02,  2.85123417e-02,  5.04484217e-03,  1.62532568e-02, -5.27745698e-02 ]
      - [ 2.57685509e-04, -3.35194806e-04, -1.24221506e-03,  4.34204053e-04,  1.71780287e-03, -1.55110003e-03,  1.37645650e-03,  4.81766899e-03,  8.23497843e-04, -1.41224281e-03, -3.54838885e-02,  4.71966139e-04,  2.01773035e-05, -8.69684711e-03,  2.41639201e-03,  1.94269238e-03,  5.77544235e-04,  2.23716471e-03,  2.68531305e-04 ]
      - [-4.46661067e-04,  4.06907283e-03, -2.80426757e-02, -2.73332528e-04,  1.64240802e-03, -7.07774055e-03,  2.28025782e-03,  7.48473947e-03, -1.41224281e-03,  2.88456016e-02,  1.15556811e-01, -2.12577545e-04,  4.56752658e-04,  5.00815588e-03, -9.03111329e-04, -5.72697454e-04, -4.40246402e-04, -7.03442524e-04,  8.20600944e-03 ]
      - [-3.18699997e-03, -3.36073947e-02,  3.41138318e-01, -1.14693704e-02, -7.70080200e-02,  1.31937586e-01, -8.26787480e-02, -3.19441182e-01, -3.54838885e-02,  1.15556811e-01,  4.14257392e+00, -1.35171820e-02, -3.44202317e-03,  3.01128297e-01, -7.57830497e-02, -6.82777859e-02, -1.58651366e-02, -5.66120908e-02,  8.01859583e-02 ]
      - [ 2.04515093e-04, -1.89503848e-04, -1.19244629e-03,  3.36548431e-04,  1.35213313e-03, -1.32612899e-03,  1.11148807e-03,  3.65061433e-03,  4.71966139e-04, -2.12577545e-04, -1.35171820e-02,  4.39035362e-04, -4.39640804e-04, -1.08001037e-02,  1.73103706e-03, -1.31834787e-03,  4.69912964e-04,  1.60739731e-03,  6.62908482e-04 ]
      - [-5.02673466e-05,  1.59414076e-04,  7.25569789e-04,  2.81164250e-05,  4.88391912e-04,  9.44230021e-05,  1.78678462e-04,  9.90804070e-04,  2.01773035e-05,  4.56752658e-04, -3.44202317e-03, -4.39640804e-04,  1.88723044e-02,  6.94289101e-02,  4.68941671e-03,  2.14977620e-02, -3.15807079e-04,  5.63549127e-03, -4.29976342e-03 ]
      - [-3.30642711e-03,  5.70016999e-03,  1.97007388e-02, -6.01831055e-03, -2.22321270e-02,  3.51951924e-02, -1.16786589e-02, -2.36918236e-02, -8.69684711e-03,  5.00815588e-03,  3.01128297e-01, -1.08001037e-02,  6.94289101e-02,  1.61340106e+00, -6.10724521e-02,  1.41786389e-01, -6.83319383e-03, -6.69724030e-02,  7.18485309e-02 ]
      - [ 9.75176889e-04, -7.52654052e-04, -4.82409049e-03,  1.73323967e-03,  7.26133560e-03, -6.22346685e-03,  5.79332367e-03,  2.15202847e-02,  2.41639201e-03, -9.03111329e-04, -7.57830497e-02,  1.73103706e-03,  4.68941671e-03, -6.10724521e-02,  3.24990772e-02,  1.33855491e-01,  2.00392858e-03,  1.37925959e-02, -2.43598650e-03 ]
      - [ 7.59583987e-04, -4.07731261e-04, -1.84260659e-02,  1.50018005e-03,  7.95207099e-03,  3.76281474e-03,  5.70431735e-03,  2.85123417e-02,  1.94269238e-03, -5.72697454e-04, -6.82777859e-02, -1.31834787e-03,  2.14977620e-02,  1.41786389e-01,  1.33855491e-01,  9.72301001e-01,  1.59116548e-03,  7.10514660e-03,  1.26294788e-02 ]
      - [ 3.40224655e-04, -4.56100677e-04, -6.38760406e-03,  4.14383967e-04,  1.67051200e-03, -1.22114704e-03,  1.83414360e-03,  5.04484217e-03,  5.77544235e-04, -4.40246402e-04, -1.58651366e-02,  4.69912964e-04, -3.15807079e-04, -6.83319383e-03,  2.00392858e-03,  1.59116548e-03,  1.18774561e-03,  1.44655774e-03, -3.03230173e-02 ]
      - [ 1.25634038e-03, -1.13851602e-03, -1.92905646e-02,  1.66220159e-03,  6.87476758e-03, -5.25200986e-03,  6.30676349e-03,  1.62532568e-02,  2.23716471e-03, -7.03442524e-04, -5.66120908e-02,  1.60739731e-03,  5.63549127e-03, -6.69724030e-02,  1.37925959e-02,  7.10514660e-03,  1.44655774e-03,  9.72300044e-02,  5.36618301e-01 ]
      - [-1.68277465e-03,  6.65588206e-03,  1.15171186e-01,  5.73757594e-04,  3.47997374e-03,  6.04872633e-04, -1.71950383e-02, -5.27745698e-02,  2.68531305e-04,  8.20600944e-03,  8.01859583e-02,  6.62908482e-04, -4.29976342e-03,  7.18485309e-02, -2.43598650e-03,  1.26294788e-02, -3.03230173e-02,  5.36618301e-01,  5.85862899e+00 ]]



==> anc/GRvDV-parameters-N2.yaml <==
'B->K::FormFactors[parametric,BFW]@GRvDV:2023A':
    type: MultivariateGaussian(Covariance)
    observables:
      [ 'B->K::a^f+_0@BFW2010', 'B->K::a^f+_1@BFW2010', 'B->K::a^f+_2@BFW2010',
                                'B->K::a^f0_1@BFW2010', 'B->K::a^f0_2@BFW2010',
        'B->K::a^fT_0@BFW2010', 'B->K::a^fT_1@BFW2010', 'B->K::a^fT_2@BFW2010' ]
    kinematics:
      [ {}, {}, {}, {}, {}, {}, {}, {} ]
    options:
      [ {'B->K::tp@BFW2010': 30.261001}, {'B->K::tp@BFW2010': 30.261001}, {'B->K::tp@BFW2010': 30.261001},
                                         {'B->K::tp@BFW2010': 30.261001}, {'B->K::tp@BFW2010': 30.261001},
        {'B->K::tp@BFW2010': 30.261001}, {'B->K::tp@BFW2010': 30.261001}, {'B->K::tp@BFW2010': 30.261001} ]
    means:
      [ 0.0103572,  -0.1569055, -0.00864024,
                    -0.2289171,  0.11118813,
        0.08163805, -0.2880348, -0.14888096 ]
    covariance:
      - [ 2.43690400e-05, -2.15535496e-05, -7.30874440e-05,  2.77741940e-05,  1.88907124e-05,  2.76687879e-05,  6.03349421e-06, -5.56743798e-05 ]
      - [-2.15535496e-05,  5.31304396e-05,  8.83376758e-05, -1.80619946e-05, -6.86365795e-05, -3.12687023e-05,  6.63484662e-05,  1.16892395e-04 ]
      - [-7.30874440e-05,  8.83376758e-05,  2.38775283e-04, -8.13459515e-05, -1.00502051e-04, -8.58000264e-05,  3.03710728e-05,  2.14117413e-04 ]
      - [ 2.77741940e-05, -1.80619946e-05, -8.13459515e-05,  4.14955009e-05,  2.49021904e-05,  3.03243321e-05,  2.32700929e-05, -5.41578560e-05 ]
      - [ 1.88907124e-05, -6.86365795e-05, -1.00502051e-04,  2.49021904e-05,  1.92611011e-04,  2.69072591e-05, -1.19360708e-04, -1.56693965e-04 ]
      - [ 2.76687879e-05, -3.12687023e-05, -8.58000264e-05,  3.03243321e-05,  2.69072591e-05,  1.10865472e-04, -2.49129983e-04, -4.67149331e-04 ]
      - [ 6.03349421e-06,  6.63484662e-05,  3.03710728e-05,  2.32700929e-05, -1.19360708e-04, -2.49129983e-04,  1.44233038e-03,  1.85210040e-03 ]
      - [-5.56743798e-05,  1.16892395e-04,  2.14117413e-04, -5.41578560e-05, -1.56693965e-04, -4.67149331e-04,  1.85210040e-03,  2.72635635e-03 ]

'B_s->phi::FormFactors[parametric,BFW]@GRvDV:2023A':
    type: MultivariateGaussian(Covariance)
    observables:
      [ 'B_s->phi::a^A0_0@BFW2010', 'B_s->phi::a^A0_1@BFW2010',  'B_s->phi::a^A0_2@BFW2010',
                                    'B_s->phi::a^A1_1@BFW2010',  'B_s->phi::a^A1_2@BFW2010',
                                    'B_s->phi::a^A12_1@BFW2010', 'B_s->phi::a^A12_2@BFW2010',
        'B_s->phi::a^V_0@BFW2010',  'B_s->phi::a^V_1@BFW2010',   'B_s->phi::a^V_2@BFW2010',
        'B_s->phi::a^T1_0@BFW2010', 'B_s->phi::a^T1_1@BFW2010',  'B_s->phi::a^T1_2@BFW2010',
                                    'B_s->phi::a^T2_1@BFW2010',  'B_s->phi::a^T2_2@BFW2010',
                                    'B_s->phi::a^T23_1@BFW2010', 'B_s->phi::a^T23_2@BFW2010' ]
    kinematics:
      [ {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {} ]
    options:
      [ {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496} ]
    means:
      [ -0.08138777, -0.06402903,  0.18994254,
                      0.06758471,  0.45458604,
                     -0.0562802 ,  0.05285143,
        -0.15716697,  0.05735303,  0.38489499,
        -0.1190162 ,  0.00317005,  0.24833189,
                      0.03779153,  0.26518076,
                     -0.04652896,  0.21289301 ]
    covariance:
      - [ 5.81411512e-03, -1.25108793e-02, -1.78104517e-02, -1.92900556e-03, -3.50702782e-03, -1.01424133e-04, -8.43482300e-04,  6.73083024e-04, -7.26315139e-04, -1.29170518e-03,  4.74601062e-04, -6.82132198e-04, -1.04509076e-03, -4.66595962e-04, -8.75960833e-04, -6.61948610e-04, -1.26513519e-03 ]
      - [-1.25108793e-02,  2.95139741e-02,  4.03337873e-02,  3.07164441e-03,  5.36761874e-03,  6.28968691e-04,  2.01445424e-03, -4.86561725e-04,  2.11758328e-04,  6.99172516e-04, -3.99653135e-04,  4.76630526e-04,  8.12502359e-04,  3.27908292e-04,  6.71217819e-04,  7.48546650e-04,  1.39523139e-03 ]
      - [-1.78104517e-02,  4.03337873e-02,  5.61381526e-02,  4.97556956e-03,  8.87755829e-03,  6.30951832e-04,  2.71452260e-03, -1.26033263e-03,  1.10924859e-03,  2.23093714e-03, -9.32293906e-04,  1.26015227e-03,  1.99712330e-03,  8.69734526e-04,  1.67645311e-03,  1.46416643e-03,  2.76794492e-03 ]
      - [-1.92900556e-03,  3.07164441e-03,  4.97556956e-03,  2.16450889e-02,  3.02707895e-02,  1.03858428e-02,  1.34540133e-02, -2.09263202e-03,  2.77527870e-03,  4.42586084e-03, -1.37896141e-03,  2.27523013e-03,  3.25727416e-03,  1.27511048e-03,  2.35837548e-03,  1.45016843e-03,  2.71810981e-03 ]
      - [-3.50702782e-03,  5.36761874e-03,  8.87755829e-03,  3.02707895e-02,  4.35408061e-02,  1.34651033e-02,  1.78738705e-02, -4.01016319e-03,  5.33882818e-03,  8.48515499e-03, -2.65708936e-03,  4.35901508e-03,  6.25583276e-03,  2.51281655e-03,  4.62326132e-03,  2.74869029e-03,  5.21760124e-03 ]
      - [-1.01424133e-04,  6.28968691e-04,  6.30951832e-04,  1.03858428e-02,  1.34651033e-02,  1.59373918e-02,  1.94915550e-02,  2.38472032e-04, -3.81887822e-04, -5.34833456e-04,  2.38035731e-04, -4.56411884e-04, -6.05525119e-04, -2.87698499e-04, -4.79163795e-04, -8.40501627e-05, -2.88767407e-04 ]
      - [-8.43482300e-04,  2.01445424e-03,  2.71452260e-03,  1.34540133e-02,  1.78738705e-02,  1.94915550e-02,  2.40448814e-02,  1.02149714e-05, -1.14981056e-04, -7.82103601e-05,  1.03774252e-04, -2.74853572e-04, -3.18353789e-04, -1.64405168e-04, -2.39281679e-04,  1.19283113e-04,  7.83377624e-05 ]
      - [ 6.73083024e-04, -4.86561725e-04, -1.26033263e-03, -2.09263202e-03, -4.01016319e-03,  2.38472032e-04,  1.02149714e-05,  7.51189171e-03, -1.77388642e-02, -2.21346756e-02,  1.35319851e-03, -2.24938480e-03, -3.20871144e-03, -1.28469477e-03, -2.35365282e-03, -1.18297769e-03, -2.38521724e-03 ]
      - [-7.26315139e-04,  2.11758328e-04,  1.10924859e-03,  2.77527870e-03,  5.33882818e-03, -3.81887822e-04, -1.14981056e-04, -1.77388642e-02,  4.89111607e-02,  5.74976260e-02, -1.81905977e-03,  3.02555194e-03,  4.31075353e-03,  1.59051632e-03,  3.00552003e-03,  1.28452228e-03,  2.82247394e-03 ]
      - [-1.29170518e-03,  6.99172516e-04,  2.23093714e-03,  4.42586084e-03,  8.48515499e-03, -5.34833456e-04, -7.82103601e-05, -2.21346756e-02,  5.74976260e-02,  6.91649763e-02, -2.86927573e-03,  4.77070504e-03,  6.80127501e-03,  2.62790112e-03,  4.87961374e-03,  2.27542234e-03,  4.76374511e-03 ]
      - [ 4.74601062e-04, -3.99653135e-04, -9.32293906e-04, -1.37896141e-03, -2.65708936e-03,  2.38035731e-04,  1.03774252e-04,  1.35319851e-03, -1.81905977e-03, -2.86927573e-03,  2.86439886e-03, -6.83543728e-03, -8.51747383e-03, -2.72767510e-03, -4.21750103e-03, -1.26287825e-03, -2.33613802e-03 ]
      - [-6.82132198e-04,  4.76630526e-04,  1.26015227e-03,  2.27523013e-03,  4.35901508e-03, -4.56411884e-04, -2.74853572e-04, -2.24938480e-03,  3.02555194e-03,  4.77070504e-03, -6.83543728e-03,  1.85525430e-02,  2.19765665e-02,  6.32913058e-03,  9.52798764e-03,  2.47011567e-03,  4.45489575e-03 ]
      - [-1.04509076e-03,  8.12502359e-04,  1.99712330e-03,  3.25727416e-03,  6.25583276e-03, -6.05525119e-04, -3.18353789e-04, -3.20871144e-03,  4.31075353e-03,  6.80127501e-03, -8.51747383e-03,  2.19765665e-02,  2.65615046e-02,  7.87846036e-03,  1.19817163e-02,  3.28808739e-03,  5.99595733e-03 ]
      - [-4.66595962e-04,  3.27908292e-04,  8.69734526e-04,  1.27511048e-03,  2.51281655e-03, -2.87698499e-04, -1.64405168e-04, -1.28469477e-03,  1.59051632e-03,  2.62790112e-03, -2.72767510e-03,  6.32913058e-03,  7.87846036e-03,  7.99912051e-03,  1.09726507e-02,  2.33501661e-03,  4.03846471e-03 ]
      - [-8.75960833e-04,  6.71217819e-04,  1.67645311e-03,  2.35837548e-03,  4.62326132e-03, -4.79163795e-04, -2.39281679e-04, -2.35365282e-03,  3.00552003e-03,  4.87961374e-03, -4.21750103e-03,  9.52798764e-03,  1.19817163e-02,  1.09726507e-02,  1.53814414e-02,  4.06928935e-03,  7.02083337e-03 ]
      - [-6.61948610e-04,  7.48546650e-04,  1.46416643e-03,  1.45016843e-03,  2.74869029e-03, -8.40501627e-05,  1.19283113e-04, -1.18297769e-03,  1.28452228e-03,  2.27542234e-03, -1.26287825e-03,  2.47011567e-03,  3.28808739e-03,  2.33501661e-03,  4.06928935e-03,  3.10179052e-02,  4.18747025e-02 ]
      - [-1.26513519e-03,  1.39523139e-03,  2.76794492e-03,  2.71810981e-03,  5.21760124e-03, -2.88767407e-04,  7.83377624e-05, -2.38521724e-03,  2.82247394e-03,  4.76374511e-03, -2.33613802e-03,  4.45489575e-03,  5.99595733e-03,  4.03846471e-03,  7.02083337e-03,  4.18747025e-02,  5.73285072e-02 ]

'B->K^*::FormFactors[parametric,BFW]@GRvDV:2023A:'
    type: MultivariateGaussian(Covariance)
    observables:
      [ 'B->K^*::a^A0_0@BFW2010', 'B->K^*::a^A0_1@BFW2010',  'B->K^*::a^A0_2@BFW2010',
                                  'B->K^*::a^A1_1@BFW2010',  'B->K^*::a^A1_2@BFW2010',
                                  'B->K^*::a^A12_1@BFW2010', 'B->K^*::a^A12_2@BFW2010',
        'B->K^*::a^V_0@BFW2010',  'B->K^*::a^V_1@BFW2010',   'B->K^*::a^V_2@BFW2010',
        'B->K^*::a^T1_0@BFW2010', 'B->K^*::a^T1_1@BFW2010',  'B->K^*::a^T1_2@BFW2010',
                                  'B->K^*::a^T2_1@BFW2010',  'B->K^*::a^T2_2@BFW2010',
                                  'B->K^*::a^T23_1@BFW2010', 'B->K^*::a^T23_2@BFW2010' ]
    kinematics:
      [ {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {} ]
    options:
      [ {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496},
        {'B_s->phi::tp_v@BFW2010': 30.261001, 'B_s->phi::tp_a@BFW2010': 31.764496} ]
    means:
      [ -0.10353028, -0.10381843,  0.29467133,
                     -0.05849246,  0.44862011,
                     -0.02468304,  0.1505402,
        -0.20676817, -0.06427462,  0.51016114,
        -0.22553072,  0.00634406,  0.51597787,
                     -0.02659389,  0.35017269,
                     -0.05774723,  0.41782561 ]
    covariance:
      - [  4.79947737e-03, -6.11425862e-03, -1.37309223e-02, -1.25258387e-03, -3.58067285e-03, -2.88789537e-04, -1.30200967e-03,  1.12074571e-03, -1.21796249e-03, -2.72589460e-03,  1.33023770e-04, -2.71835008e-04, -3.71087729e-04, -8.36401599e-05, -1.43420434e-04, -2.71278240e-04, -5.17140392e-04 ]
      - [ -6.11425862e-03,  9.52818436e-03,  1.87453543e-02,  1.36494932e-03,  3.31857403e-03,  8.28551990e-04,  1.98326503e-03, -9.53732626e-04,  1.24932180e-03,  2.41038418e-03, -1.70517236e-04,  3.66998915e-04,  4.84991388e-04,  1.14079471e-04,  1.93392978e-04,  4.52330176e-04,  8.47159370e-04 ]
      - [ -1.37309223e-02,  1.87453543e-02,  4.02812314e-02,  3.34216005e-03,  9.32806723e-03,  1.17914093e-03,  3.98374356e-03, -2.89762317e-03,  3.19065765e-03,  7.10019720e-03, -2.99667585e-04,  6.49520195e-04,  8.62700765e-04,  1.69320223e-04,  2.66269804e-04,  7.83477173e-04,  1.47063246e-03 ]
      - [ -1.25258387e-03,  1.36494932e-03,  3.34216005e-03,  6.43386743e-03,  1.29732027e-02,  3.06869966e-03,  5.46803096e-03, -1.70225660e-03,  2.01722288e-03,  4.01498001e-03, -5.48776237e-04,  9.51667502e-04,  1.39918569e-03,  4.56139641e-04,  9.30360565e-04,  1.88754089e-04,  3.99236739e-04 ]
      - [ -3.58067285e-03,  3.31857403e-03,  9.32806723e-03,  1.29732027e-02,  2.84585682e-02,  5.49743597e-03,  1.07305300e-02, -5.01910526e-03,  5.48736624e-03,  1.18335949e-02, -1.19356949e-03,  2.04889794e-03,  3.03658673e-03,  9.76033007e-04,  1.99378632e-03,  3.10024985e-04,  6.88597139e-04 ]
      - [ -2.88789537e-04,  8.28551990e-04,  1.17914093e-03,  3.06869966e-03,  5.49743597e-03,  4.90029465e-03,  7.69785025e-03,  8.50031009e-06,  2.59664438e-05, -5.89289002e-06,  1.68706133e-05, -1.42185570e-05, -4.76535451e-05,  3.37884783e-05,  5.37148115e-05,  3.12385181e-05,  8.29728843e-05 ]
      - [ -1.30200967e-03,  1.98326503e-03,  3.98374356e-03,  5.46803096e-03,  1.07305300e-02,  7.69785025e-03,  1.25471129e-02, -5.54556856e-04,  5.45891797e-04,  1.33851420e-03,  1.28910440e-05,  8.94030311e-06, -3.29793906e-05,  6.24275672e-05,  9.95823270e-05,  4.45076334e-05,  1.36324928e-04 ]
      - [  1.12074571e-03, -9.53732626e-04, -2.89762317e-03, -1.70225660e-03, -5.01910526e-03,  8.50031009e-06, -5.54556856e-04,  8.60701441e-03, -1.26135970e-02, -2.29382276e-02,  6.06243043e-04, -9.57057032e-04, -1.47621103e-03, -4.55426853e-04, -9.24670789e-04, -3.26367887e-04, -6.08919798e-04 ]
      - [ -1.21796249e-03,  1.24932180e-03,  3.19065765e-03,  2.01722288e-03,  5.48736624e-03,  2.59664438e-05,  5.45891797e-04, -1.26135970e-02,  2.14026150e-02,  3.54304539e-02, -9.06004312e-04,  1.46531063e-03,  2.23182723e-03,  7.37588750e-04,  1.47005130e-03,  5.80818403e-04,  1.07426091e-03 ]
      - [ -2.72589460e-03,  2.41038418e-03,  7.10019720e-03,  4.01498001e-03,  1.18335949e-02, -5.89289002e-06,  1.33851420e-03, -2.29382276e-02,  3.54304539e-02,  6.24009844e-02, -1.44834380e-03,  2.28904195e-03,  3.53004753e-03,  1.10966930e-03,  2.23224190e-03,  8.35603839e-04,  1.53887655e-03 ]
      - [  1.33023770e-04, -1.70517236e-04, -2.99667585e-04, -5.48776237e-04, -1.19356949e-03,  1.68706133e-05,  1.28910440e-05,  6.06243043e-04, -9.06004312e-04, -1.44834380e-03,  2.74398069e-03, -3.96572587e-03, -7.32021922e-03, -1.23653632e-03, -3.13877282e-03, -8.47129147e-04, -2.74029538e-03 ]
      - [ -2.71835008e-04,  3.66998915e-04,  6.49520195e-04,  9.51667502e-04,  2.04889794e-03, -1.42185570e-05,  8.94030311e-06, -9.57057032e-04,  1.46531063e-03,  2.28904195e-03, -3.96572587e-03,  6.69163022e-03,  1.11525175e-02,  1.96112267e-03,  4.45939309e-03,  1.10608952e-03,  3.15970557e-03 ]
      - [ -3.71087729e-04,  4.84991388e-04,  8.62700765e-04,  1.39918569e-03,  3.03658673e-03, -4.76535451e-05, -3.29793906e-05, -1.47621103e-03,  2.23182723e-03,  3.53004753e-03, -7.32021922e-03,  1.11525175e-02,  1.99144921e-02,  3.30944418e-03,  8.17470164e-03,  2.15432923e-03,  6.81116771e-03 ]
      - [ -8.36401599e-05,  1.14079471e-04,  1.69320223e-04,  4.56139641e-04,  9.76033007e-04,  3.37884783e-05,  6.24275672e-05, -4.55426853e-04,  7.37588750e-04,  1.10966930e-03, -1.23653632e-03,  1.96112267e-03,  3.30944418e-03,  2.22565112e-03,  4.34194582e-03,  9.06844211e-04,  2.42227362e-03 ]
      - [ -1.43420434e-04,  1.93392978e-04,  2.66269804e-04,  9.30360565e-04,  1.99378632e-03,  5.37148115e-05,  9.95823270e-05, -9.24670789e-04,  1.47005130e-03,  2.23224190e-03, -3.13877282e-03,  4.45939309e-03,  8.17470164e-03,  4.34194582e-03,  9.35315157e-03,  2.38076574e-03,  6.96362121e-03 ]
      - [ -2.71278240e-04,  4.52330176e-04,  7.83477173e-04,  1.88754089e-04,  3.10024985e-04,  3.12385181e-05,  4.45076334e-05, -3.26367887e-04,  5.80818403e-04,  8.35603839e-04, -8.47129147e-04,  1.10608952e-03,  2.15432923e-03,  9.06844211e-04,  2.38076574e-03,  7.07736580e-03,  1.31731525e-02 ]
      - [ -5.17140392e-04,  8.47159370e-04,  1.47063246e-03,  3.99236739e-04,  6.88597139e-04,  8.29728843e-05,  1.36324928e-04, -6.08919798e-04,  1.07426091e-03,  1.53887655e-03, -2.74029538e-03,  3.15970557e-03,  6.81116771e-03,  2.42227362e-03,  6.96362121e-03,  1.31731525e-02,  2.66383400e-02 ]

